Measuring Calibration in Deep Learning

Overconfidence and underconfidence in machine learning classifiers is measured by calibration: the degree to which the probabilities predicted for each class match the accuracy of the classifier on that prediction. How one measures calibration remains a challenge: expected calibration error, the most popular metric, has numerous flaws which we outline, and there is no clear empirical understanding of how its choices affect conclusions in practice, and what recommendations there are to counteract its flaws. In this paper, we perform a comprehensive empirical study of choices in calibration measures including measuring all probabilities rather than just the maximum prediction, thresholding probability values, class conditionality, number of bins, bins that are adaptive to the datapoint density, and the norm used to compare accuracies to confidences. To analyze the sensitivity of calibration measures, we study the impact of optimizing directly for each variant with recalibration techniques. Across MNIST, Fashion MNIST, CIFAR-10/100, and ImageNet, we find that conclusions on the rank ordering of recalibration methods is drastically impacted by the choice of calibration measure. We find that conditioning on the class leads to more effective calibration evaluations, and that using the L2 norm rather than the L1 norm improves both optimization for calibration metrics and the rank correlation measuring metric consistency. Adaptive binning schemes lead to more stablity of metric rank ordering when the number of bins vary, and is also recommended. We open source a library for the use of our calibration measures.

==> figures/run_recalibration.py <==
"""TODO(jeremynixon): DO NOT SUBMIT without one-line documentation for run_recalibration.

TODO(jeremynixon): DO NOT SUBMIT without a detailed description of run_recalibration.
"""

from __future__ import absolute_import
from __future__ import division
from __future__ import google_type_annotations
from __future__ import print_function

import collections
from google3.pyglib import gfile
import math
import numpy as np
import sklearn
import tensorflow as tf

from absl import app
from absl import flags

FLAGS = flags.FLAGS

class IsotonicRegression(object):
  """Isotonic regression model."""

  def __init__(self, num_classes):
    self.num_classes = num_classes
    self.ir_list = [None] * self.num_classes

  def fit(self, val_logits, val_labels):
    """Fits an isotonic regression model to the validation data.

    Args:
      val_logits: Numpy array of validation logits.
      val_labels: Numpy array of validation labels.

    Returns:
      calibrated_val_probs: Numpy array of calibrated probabilities on the val
      data.
    """
    calibrated_val_probs = []
    for i in range(self.num_classes):
      class_val_logits = val_logits[:, i]
      class_val_labels = (val_labels == i).astype(int)
      ir = sklearn.isotonic.IsotonicRegression(out_of_bounds="clip")
      ir.fit(class_val_logits, class_val_labels)
      self.ir_list[i] = ir  # one IR object per class
      calibrated_class_val_logits = ir.transform(class_val_logits)
      calibrated_val_probs.append(calibrated_class_val_logits)
    calibrated_val_probs = np.array(calibrated_val_probs)
    for i in range(len(val_labels)):
      calibrated_val_probs[:, i] = calibrated_val_probs[:, i] / np.sum(
          calibrated_val_probs[:, i])
    return np.transpose(calibrated_val_probs)

  def scale(self, test_logits, test_labels):
    """Applies isotonic regression model to the test data.

    Args:
      test_logits: Numpy array of test logits.
      test_labels: Numpy array of test labels.

    Returns:
      calibrated_test_probs: Numpy array of calibrated probabilities on the test
      data.
    """
    calibrated_test_probs = []
    for i in range(self.num_classes):
      class_test_logits = test_logits[:, i]
      ir = self.ir_list[i]
      calibrated_test_probs.append(ir.transform(class_test_logits))
    calibrated_test_probs = np.array(calibrated_test_probs)
    for i in range(len(test_labels)):
      calibrated_test_probs[:, i] = calibrated_test_probs[:, i] / np.sum(
          calibrated_test_probs[:, i])
    return np.transpose(calibrated_test_probs)


def logistic_regression(scale,
                        trainable_variables,
                        optimizer,
                        val_logits,
                        val_labels,
                        max_iter=1000,
                        tol=1e-5,
                        device="/cpu:0"):
  """Fits a logistic regression model regression model to the validation data.

  Args:
    scale: A logist regression forward pass with logits as input.
    trainable_variables: List of regression parameters.
    optimizer: Optimizer for fitting the regression model.
    val_logits: `Tensor` of real dtype for validation logits.
    val_labels: `Tensor` of integer dtype for validation labels.
    max_iter: Integer maximum number of iterations for the optimization
      procedure.
    tol: Scalar `Tensor` of real dtype. Specifies the gradient tolerance for the
      optimization procedure.
    device: string in ["/cpu:0", "/gpu:0"] for the tensorflow device.

  Returns:
    calibrated_val_logits: `Tensor` of real dtype for calibrated validation
      logits.
  """
  converged = False
  itr = 0
  prev_loss = 1000  # TODO(ghassen): make constant.
  while not converged and itr < max_iter:
    with tf.device(device), tf.GradientTape() as tape:
      calibrated_val_logits = scale(val_logits)
      calibrated_val_loss = tf.reduce_mean(
          tf.losses.sparse_softmax_cross_entropy(
              logits=calibrated_val_logits, labels=val_labels))
    grads = tape.gradient(calibrated_val_loss, trainable_variables)
    grads_and_vars = list(zip(grads, trainable_variables))
    optimizer.apply_gradients(grads_and_vars)
    new_val_loss = calibrated_val_loss.numpy()
    converged = (prev_loss - new_val_loss < tol)
    prev_loss = new_val_loss
    itr += 1

  calibrated_val_logits = scale(val_logits)
  return calibrated_val_logits

class PlattScaling(object):
  """Platt Scaling class  for post-processing of multiclass classifier outputs.

    See https://arxiv.org/pdf/1706.04599.pdf
  """

  def __init__(self, num_classes, method):
    self.num_classes = num_classes
    if method == "temp":
      self.temperature = tf.Variable(
          tf.ones([1]), name="temperature", trainable=True)
      self.trainable_variables = [self.temperature]
      self.scale = self.temp_scale
    elif method == "platt_diag":
      self.w = tf.Variable(
          tf.ones([self.num_classes]), name="w", trainable=True)
      self.b = tf.Variable(
          tf.zeros([self.num_classes]), name="b", trainable=True)
      self.scale = self.diagonal_scale
      self.trainable_variables = [self.w, self.b]
    elif method == "platt_matrix":
      self.w = tf.Variable(
          tf.ones([self.num_classes, self.num_classes]),
          name="w",
          trainable=True)
      self.b = tf.Variable(
          tf.zeros([self.num_classes]), name="b", trainable=True)
      self.scale = self.matrix_scale
      self.trainable_variables = [self.w, self.b]
    else:
      raise NotImplementedError(
          "Invalid post-processing method name : {}".format(method))

  def matrix_scale(self, logits):
    """Perform Platt matrix scaling on logits."""
    return tf.matmul(logits, self.w) + self.b

  def diagonal_scale(self, logits):
    """Perform Platt vector scaling on logits."""
    return tf.einsum("ij,j->ij", logits, self.w) + self.b

  def temp_scale(self, logits):
    """Perform temperature scaling on logits."""
    return tf.divide(logits, self.temperature)

  # TODO(ghassen): do we want this to be persistent?
  def fit(self,
          val_logits,
          val_labels,
          optimizer,
          max_iter=1000,
          tol=1e-5,
          device="/cpu:0"):
    """Fits the parameters of the scaling regression."""
    calibrated_val_logits = logistic_regression(
        self.scale,
        self.trainable_variables,
        optimizer,
        val_logits,
        val_labels,
        max_iter=max_iter,
        tol=tol,
        device=device)
    return calibrated_val_logits

class CalibrationMetrics(object):
  """Container for calibration metrics."""

  def expected_calibration_error(self, softmax, y_test, n_bins=10, cc=False):
    """Computes Expected Calibration Error.

    Args:
      softmax: softmax from forward pass.
      y_test: validation labels as integer class values.
      n_bins: number of bins to fill.
      cc: whether to condition the metric on each class before aggregating.

    Returns:
      ece: expected calibration error.
      bin_accuracies: accuracies by bin.
    """
    del cc  # unused arg
    xbins = np.arange(n_bins) * (1. / n_bins)
    binned_predictions = np.digitize(np.max(softmax, axis=1), bins=xbins)
    correctness = y_test == np.argmax(softmax, axis=1)
    correct = collections.Counter(binned_predictions[correctness == 1])
    incorrect = collections.Counter(binned_predictions[correctness == 0])

    bin_accuracies = np.zeros(n_bins)
    # If there are no correct predictions, this correctly leaves zero accuracy
    for key in correct.keys():
      bin_accuracies[key -
                     1] = correct[key] / float(correct[key] + incorrect[key])
    for i in range(n_bins):
      if i not in correct.keys():
        correct[i] = 0.0
      if i not in incorrect.keys():
        incorrect[i] = 0.0
    ece = 0.0
    for key in range(1, n_bins + 1):
      if correct[key] + incorrect[key] > 0:
        weighting = float(correct[key] + incorrect[key]) / float(len(y_test))
        bin_accuracy = bin_accuracies[key - 1]
        confidence = np.mean(np.max(softmax, axis=1)[binned_predictions == key])
        ece += weighting * np.abs(confidence - bin_accuracy)
    return ece, bin_accuracies

  def thresholded_adaptive_calibration(self,
                                       softmax,
                                       y_test,
                                       n_bins=10,
                                       threshold=0.01,
                                       cc=False):
    """Adaptive calibration ranges with truncation of small values.

    Args:
      softmax: softmax from forward pass.
      y_test: validation labels as integer class values.
      n_bins: number of bins to fill.
      threshold: value to threshold softmax at.
      cc: whether to condition the metric on each class before aggregating.

    Returns:
      calibration_error: tce.
      bins: calibration ranges chosen by tce.

    """
    flattened = softmax.reshape(softmax.shape[0] * softmax.shape[1],)
    thresholded = np.sort(flattened[flattened >= threshold])
    indices = []
    switching_int = int(((thresholded.shape[0]/float(n_bins)) % 1) * n_bins)
    index = 0
    # Compute switching point, go up to switching point times the number of bins
    while index < switching_int:
      indices.append(index)
      index += int(math.ceil(thresholded.shape[0]/float(n_bins)))
    while index < thresholded.shape[0]:
      indices.append(index)
      index += int(math.floor(thresholded.shape[0]/float(n_bins)))
    indices = np.array(indices)
    bins = thresholded[indices.astype(np.int32)]
    # Values below threshold fall into a 0 bin
    binned_predictions = np.digitize(softmax, bins=bins)
    if cc:
      correct_bins = binned_predictions[y_test == 1]
    else:
      correct_bins = binned_predictions[range(len(binned_predictions)), y_test]
    unique_correct_bins, correct_bin_counts = np.unique(
        correct_bins, return_counts=True)
    total_dict = dict(zip(unique_correct_bins, correct_bin_counts))
    unique, counts = np.unique(binned_predictions, return_counts=True)
    counts_dict = dict(zip(unique, counts))
    bin_accuracies = np.zeros(n_bins)
    for i in range(n_bins):
      try:
        bin_accuracies[i] = total_dict[i + 1] / float(counts_dict[i + 1])
      except KeyError:
        pass
    mean_probability = np.zeros(n_bins)
    for i in range(n_bins):
      if not np.isnan(np.mean(softmax[binned_predictions == i + 1])):
        mean_probability[i] = np.mean(softmax[binned_predictions == i + 1])
    calibration_error = np.sum(
        np.abs(bin_accuracies - mean_probability) / n_bins)
    return calibration_error, bins

  def adaptive_calibration(self, softmax, y_test, n_bins=10, cc=False):
    """Adaptive calibration ranges without truncation of small values.

    Args:
      softmax: softmax from forward pass.
      y_test: validation labels as integer class values.
      n_bins: number of bins to fill.
      cc: whether to condition the metric on each class before aggregating.

    Returns:
      calibration_error: ace.
      bins: clibration ranges chosen by ace.
    """
    return self.thresholded_adaptive_calibration(
        softmax, y_test, n_bins, threshold=0.0, cc=cc)

  def static_calibration(self, softmax, y_test, n_bins=10, cc=False):
    """Evenly spaced binning scheme, considering all softmax values.

    Args:
      softmax: softmax from forward pass.
      y_test: validation labels as integer class values.
      n_bins: number of bins to fill.
      cc: whether to condition the metric on each class before aggregating.

    Returns:
      calibration_error: 'static' calibration error.
      bins: clibration ranges chosen by 'static' calibration error.
    """
    # Create evenly spaced binning scheme from 0 to 1
    bins = np.arange(n_bins) * (1. / n_bins)
    # Put the softmax into the binning scheme
    binned_predictions = np.digitize(softmax, bins=bins)
    if cc:
      correct_bins = binned_predictions[y_test == 1]
    else:
      correct_bins = binned_predictions[range(len(binned_predictions)), y_test]
    unique_correct_bins, correct_bin_counts = np.unique(
        correct_bins, return_counts=True)
    correct_dict = dict(zip(unique_correct_bins, correct_bin_counts))
    unique, counts = np.unique(binned_predictions, return_counts=True)
    counts_dict = dict(zip(unique, counts))
    bin_accuracies = np.zeros(n_bins)
    for i in range(n_bins):
      try:
        bin_accuracies[i] = correct_dict[i + 1] / float(counts_dict[i + 1])
      except KeyError:
        pass
    mean_probability = np.zeros(n_bins)
    for i in range(n_bins):
      if not np.isnan(np.mean(softmax[binned_predictions == i + 1])):
        mean_probability[i] = np.mean(softmax[binned_predictions == i + 1])
    weighting = np.zeros(n_bins)
    prediction_count = softmax.shape[0] * softmax.shape[1]
    for i in range(n_bins):
      try:
        weighting[i] = counts_dict[i + 1] / float(prediction_count)
      except KeyError:
        pass
    new_metric = (bin_accuracies - mean_probability) * weighting
    static_calibration_error = np.sum(np.abs(new_metric))
    return static_calibration_error, bin_accuracies

  def make_class_conditional(self,
                             error_metric,
                             softmax,
                             y_test,
                             n_bins=10,
                             cc=True):
    """Allows calls to the class conditional version of each metric.

    Examples of use:

    cm = CalibrationMetrics()
    cc_tace, cc_error = cm.make_class_conditional(
        cm.thresholded_adaptive_calibration, softmax, y_test, n_bins)
    cc_tace, cc_error = cm.make_class_conditional(
      cm.adaptive_calibration, softmax, y_test, n_bins)
    cc_tace, cc_error = cm.make_class_conditional(
      cm.static_calibration, softmax, y_test, n_bins)
    cc_tace, cc_error = cm.make_class_conditional(
        cm.expected_calibration_error, softmax, y_test, n_bins)

    Args:
      error_metric: calibration metric to call.
      softmax: softmax from forward pass.
      y_test: validation labels as integer class values.
      n_bins: number of bins to fill.
      cc: whether to condition the metric on each class before aggregating.

    Returns:
      class_conditional_error: calibration error.
      class_conditional_errors: class specific calibration error.

    """
    class_conditional_error = 0
    class_conditional_errors = []
    for i in range(softmax.shape[1]):
      error, _ = error_metric(
          softmax[:, i].reshape(softmax.shape[0], 1),
          (y_test == i).astype(np.int32),
          n_bins=n_bins,
          cc=cc)
      class_conditional_error += error
      class_conditional_errors.append(error)
    return class_conditional_error / softmax.shape[1], class_conditional_errors

  def brier_calibration_score(self, softmax, y_test):
    """Brier score for multiple classes, as defined in the original 1950 paper.

    https://web.archive.org/web/20171023012737/https://docs.lib.noaa.gov/rescue/mwr/078/mwr-078-01-0001.pdf
    Brier score is the same as the calibration error, so zero is perfect.

    Args:
      softmax: softmax from forward pass.
      y_test: validation labels as integer class values.

    Returns:
      Brier score.
    """
    zeros = np.zeros(softmax.shape)
    zeros[range(len(softmax)), y_test] += 1
    return np.sum((zeros - softmax)**2) / len(softmax)


def calibration(y_test, softmax, n_bins=10, cc=False):
  """Calls calibration functions.

  Args:
    y_test: correct labels.
    softmax: softmax probabilities.
    n_bins: number of bins to fill.
    cc: whether to condition the metric on each class before aggregating.

  Returns:
    bin_accuracies: accuracies in each bin.
    ece: expected calibration accuracy.
    sce: static calibration accuracy.
    ace: adaptive calibration accuracy.
    ace_bins: adaptive calibration ranges chosen by ace.
    tce: truncated calibration accuracy.
    tce_bins: adaptive calibration ranges chosen by tce.
  """
  cm = CalibrationMetrics()
  if cc:
    sce, _ = cm.make_class_conditional(cm.static_calibration, softmax, y_test,
                                       n_bins)
    ace, ace_bins = cm.make_class_conditional(cm.adaptive_calibration, softmax,
                                              y_test, n_bins)
    tce, tce_bins = cm.make_class_conditional(
        cm.thresholded_adaptive_calibration, softmax, y_test, n_bins)
    ece, bin_accuracies = cm.make_class_conditional(
        cm.expected_calibration_error, softmax, y_test, n_bins)
  else:
    sce, _ = cm.static_calibration(softmax, y_test, n_bins=n_bins)
    ace, ace_bins = cm.adaptive_calibration(softmax, y_test, n_bins)
    tce, tce_bins = cm.thresholded_adaptive_calibration(softmax, y_test, n_bins)
    ece, bin_accuracies = cm.expected_calibration_error(softmax, y_test, n_bins)
  return bin_accuracies, ece, sce, ace, ace_bins, tce, tce_bins

def main(argv):
  if len(argv) > 1:
    raise app.UsageError('Too many command-line arguments.')

  # print("Loading Fashion-MNIST Data")
  # model_dir = "/cns/ce-d/home/jeremynixon/calibration/recalibration/_fashion-mnist_num_steps=100000_lr=0.001_num_bins=10_good_init_"
  # with gfile.Open(model_dir + "labels.npy") as file:
  #   labels = np.load(file)
  # with gfile.Open(model_dir + "logits.npy") as file:
  #   logits = np.load(file)
  # with gfile.Open(model_dir + "probs.npy") as file:
  #   probs = np.load(file)

  print("Loading Imagenet Data")
  model_dir = "/cns/is-d/home/dusenberrymw-brain/public_data/medical_uncertainty/calibration/predictions/resnet_imagenet/checkpoints/baseline_rn50/preds-128000/"
  with gfile.Open(model_dir + "labels.npy") as file:
    labels = np.load(file)
  with gfile.Open(model_dir + "logits.npy") as file:
    logits = np.load(file)
  with gfile.Open(model_dir + "probs.npy") as file:
    probs = np.load(file)

  print("Data Loaded!")
  print(labels.shape, logits.shape, probs.shape)

  num_classes = logits.shape[1]
  val_size = int(logits.shape[0] / 2)
  numpy_val_probs = probs[:val_size, :]
  numpy_val_logits = logits[:val_size, :]
  numpy_val_labels = labels[:val_size]
  numpy_test_probs = probs[val_size:, :]
  numpy_test_logits = logits[val_size:, :]
  numpy_test_labels = labels[val_size:]

  calibrate = IsotonicRegression(num_classes)
  numpy_calibrated_val_probs = calibrate.fit(numpy_val_logits, numpy_val_labels)
  numpy_calibrated_test_probs = calibrate.scale(numpy_test_logits, numpy_test_labels)

  num_bins = 100
  bin_acc, ece, sce, ace, ace_bins, tce, \
      tce_bins = calibration(numpy_val_labels,
                                                 numpy_val_probs,
                                                 n_bins=num_bins)
  acc = collections.Counter(
      np.argmax(numpy_val_probs, axis=1) - numpy_val_labels)[0] / float(
          len(numpy_val_labels))

  calibrated_bin_acc, calibrated_ece, calibrated_sce, calibrated_ace, \
      calibrated_ace_bins, calibrated_tce, \
      calibrated_tce_bins = calibration(numpy_val_labels, \
                                      numpy_calibrated_val_probs, \
                                      n_bins=num_bins)

  calibrated_acc = collections.Counter(
      np.argmax(numpy_calibrated_val_probs, axis=1) -
      numpy_val_labels)[0] / float(len(numpy_val_labels))

  test_bin_acc, test_ece, test_sce, \
    test_ace, test_ace_bins, test_tce, \
    test_tce_bins = calibration(numpy_test_labels, \
                                    numpy_test_probs, \
                                    n_bins=num_bins)
  test_acc = collections.Counter(
      np.argmax(numpy_test_probs, axis=1) - numpy_test_labels)[0] / float(
          len(numpy_test_labels))

  calibrated_test_bin_acc, calibrated_test_ece, calibrated_test_sce, \
      calibrated_test_ace, calibrated_test_ace_bins, calibrated_test_tce, \
      calibrated_test_tce_bins = calibration(numpy_test_labels, \
                                      numpy_calibrated_test_probs, \
                                      n_bins=num_bins)

  calibrated_test_acc = collections.Counter(
      np.argmax(numpy_calibrated_test_probs, axis=1) -
      numpy_test_labels)[0] / float(len(numpy_test_labels))

  print("Pre Calibration VAL Accuracy = {}".format(acc))
  print("Pre Calibration VAL ece = {}".format(ece))
  # print("Pre Calibration VAL bin_acc = {}".format(bin_acc))
  print("Pre Calibration VAL sce = {}".format(sce))
  print("Pre Calibration VAL ace = {}".format(ace))
  # print("Pre Calibration VAL ace_bins = {}".format(ace_bins))
  print("Pre Calibration VAL tce = {}".format(tce))
  # print("Pre Calibration VAL tce_bins = {}".format(tce_bins))

  print("POST Calibration VAL accuracy = {}".format(calibrated_acc))
  print("POST Calibration VAL ece = {}".format(calibrated_ece))
  # print("POST Calibration VAL bin_acc = {}".format(calibrated_bin_acc))
  print("POST Calibration VAL sce = {}".format(calibrated_sce))
  print("POST Calibration VAL ace = {}".format(calibrated_ace))
  # print("POST Calibration VAL ace_bins = {}".format(calibrated_ace_bins))
  print("POST Calibration VAL tce = {}".format(calibrated_tce))
  # print("POST Calibration VAL tce_bins = {}".format(calibrated_tce_bins))

  print("Pre Calibration Test Accuracy = {}".format(test_acc))
  print("Pre Calibration Test ece = {}".format(test_ece))
  # print("Pre Calibration Test bin_acc = {}".format(test_bin_acc))
  print("Pre Calibration Test sce = {}".format(test_sce))
  print("Pre Calibration Test ace = {}".format(test_ace))
  # print("Pre Calibration Test ace_bins = {}".format(test_ace_bins))
  print("Pre Calibration Test tce = {}".format(test_tce))
  # print("Pre Calibration Test tce_bins = {}".format(test_tce_bins))

  print("POST Calibration Test Accuracy = {}".format(calibrated_test_acc))
  print("POST Calibration Test ece = {}".format(calibrated_test_ece))
  # print("POST Calibration Test bin_acc = {}".format(calibrated_test_bin_acc))
  print("POST Calibration Test sce = {}".format(calibrated_test_sce))
  print("POST Calibration Test ace = {}".format(calibrated_test_ace))
  # print("POST Calibration Test ace_bins = {}".format(calibrated_test_ace_bins))
  print("POST Calibration Test tce = {}".format(calibrated_test_tce))
  # print("POST Calibration Test tce_bins = {}".format(calibrated_test_tce_bins))


  # This might work with a different colab tensorflow eager initialization, or when run through a real python file.
  methods=["temp", "platt_diag", "platt_matrix", "ir"]
  for i in range(4):
    method = methods[i]
    # tf.set_random_seed(FLAGS.seed)

    device = "/gpu:0" if tf.test.is_gpu_available() else "/cpu:0"

    val_logits_tf = tf.constant(numpy_val_logits)
    test_logits_tf = tf.constant(numpy_test_logits)
    val_labels_tf = tf.constant(numpy_val_labels)

    calibrate = PlattScaling(num_classes, method)

    # TODO(ghassen): make the optimizer choice more flexible.
    optimizer = tf.keras.optimizers.SGD(
        0.05, momentum=0.9, nesterov=True)
    calibrated_val_logits = calibrate.fit(val_logits_tf, val_labels_tf, optimizer, device=device)
    calibrated_test_logits = calibrate.scale(test_logits_tf)

    calibrated_val_probs = tf.nn.softmax(calibrated_val_logits)
    numpy_calibrated_val_probs = calibrated_val_probs.numpy()
    calibrated_test_probs = tf.nn.softmax(calibrated_test_logits)
    numpy_calibrated_test_probs = calibrated_test_probs.numpy()

    num_bins = 100
    bin_acc, ece, sce, ace, ace_bins, tce, \
        tce_bins = calibration(numpy_val_labels,
                                                   numpy_val_probs,
                                                   n_bins=num_bins)
    acc = collections.Counter(
        np.argmax(numpy_val_probs, axis=1) - numpy_val_labels)[0] / float(
            len(numpy_val_labels))

    calibrated_bin_acc, calibrated_ece, calibrated_sce, calibrated_ace, \
        calibrated_ace_bins, calibrated_tce, \
        calibrated_tce_bins = calibration(numpy_val_labels, \
                                        numpy_calibrated_val_probs, \
                                        n_bins=num_bins)

    calibrated_acc = collections.Counter(
        np.argmax(numpy_calibrated_val_probs, axis=1) -
        numpy_val_labels)[0] / float(len(numpy_val_labels))

    test_bin_acc, test_ece, test_sce, \
      test_ace, test_ace_bins, test_tce, \
      test_tce_bins = calibration(numpy_test_labels, \
                                      numpy_test_probs, \
                                      n_bins=num_bins)
    test_acc = collections.Counter(
        np.argmax(numpy_test_probs, axis=1) - numpy_test_labels)[0] / float(
            len(numpy_test_labels))

    calibrated_test_bin_acc, calibrated_test_ece, calibrated_test_sce, \
        calibrated_test_ace, calibrated_test_ace_bins, calibrated_test_tce, \
        calibrated_test_tce_bins = calibration(numpy_test_labels, \
                                        numpy_calibrated_test_probs, \
                                        n_bins=num_bins)

    calibrated_test_acc = collections.Counter(
        np.argmax(numpy_calibrated_test_probs, axis=1) -
        numpy_test_labels)[0] / float(len(numpy_test_labels))

    print("Pre Calibration VAL Accuracy = {}".format(acc))
    print("Pre Calibration VAL ece = {}".format(ece))
    # print("Pre Calibration VAL bin_acc = {}".format(bin_acc))
    print("Pre Calibration VAL sce = {}".format(sce))
    print("Pre Calibration VAL ace = {}".format(ace))
    # print("Pre Calibration VAL ace_bins = {}".format(ace_bins))
    print("Pre Calibration VAL tce = {}".format(tce))
    # print("Pre Calibration VAL tce_bins = {}".format(tce_bins))

    print("POST Calibration VAL accuracy = {}".format(calibrated_acc))
    print("POST Calibration VAL ece = {}".format(calibrated_ece))
    # print("POST Calibration VAL bin_acc = {}".format(calibrated_bin_acc))
    print("POST Calibration VAL sce = {}".format(calibrated_sce))
    print("POST Calibration VAL ace = {}".format(calibrated_ace))
    # print("POST Calibration VAL ace_bins = {}".format(calibrated_ace_bins))
    print("POST Calibration VAL tce = {}".format(calibrated_tce))
    # print("POST Calibration VAL tce_bins = {}".format(calibrated_tce_bins))

    print("Pre Calibration Test Accuracy = {}".format(test_acc))
    print("Pre Calibration Test ece = {}".format(test_ece))
    # print("Pre Calibration Test bin_acc = {}".format(test_bin_acc))
    print("Pre Calibration Test sce = {}".format(test_sce))
    print("Pre Calibration Test ace = {}".format(test_ace))
    # print("Pre Calibration Test ace_bins = {}".format(test_ace_bins))
    print("Pre Calibration Test tce = {}".format(test_tce))
    # print("Pre Calibration Test tce_bins = {}".format(test_tce_bins))

    print("POST Calibration Test Accuracy = {}".format(calibrated_test_acc))
    print("POST Calibration Test ece = {}".format(calibrated_test_ece))
    # print("POST Calibration Test bin_acc = {}".format(calibrated_test_bin_acc))
    print("POST Calibration Test sce = {}".format(calibrated_test_sce))
    print("POST Calibration Test ace = {}".format(calibrated_test_ace))
    # print("POST Calibration Test ace_bins = {}".format(calibrated_test_ace_bins))
    print("POST Calibration Test tce = {}".format(calibrated_test_tce))
    # print("POST Calibration Test tce_bins = {}".format(calibrated_test_tce_bins))


if __name__ == '__main__':
  app.run(main)

